Why is Differential Evolution Better than Grid Search for Tuning Defect Predictors?

Context: One of the black arts of data mining is learning the magic parameters which control the learners. In software analytics, at least for defect prediction, several methods, like grid search and differential evolution (DE), have been proposed to learn these parameters, which has been proved to be able to improve the performance scores of learners. Objective: We want to evaluate which method can find better parameters in terms of performance score and runtime cost. Methods: This paper compares grid search to differential evolution, which is an evolutionary algorithm that makes extensive use of stochastic jumps around the search space. Results: We find that the seemingly complete approach of grid search does no better, and sometimes worse, than the stochastic search. When repeated 20 times to check for conclusion validity, DE was over 210 times faster than grid search to tune Random Forests on 17 testing data sets with F-Measure Conclusions: These results are puzzling: why does a quick partial search be just as effective as a much slower, and much more, extensive search? To answer that question, we turned to the theoretical optimization literature. Bergstra and Bengio conjecture that grid search is not more effective than more randomized searchers if the underlying search space is inherently low dimensional. This is significant since recent results show that defect prediction exhibits very low intrinsic dimensionality-- an observation that explains why a fast method like DE may work as well as a seemingly more thorough grid search. This suggests, as a future research direction, that it might be possible to peek at data sets before doing any optimization in order to match the optimization algorithm to the problem at hand.

==> old/ir.sh <==
data() { cat<<EOF 
#Dataset & Features & ID Estimate & Examples(N) & Ncert & \%N/Ncert\\
     1& poi & 21 & 1.25 & 314 & 17 & 1792 
     2& xerces & 21 & 1.27 & 440 & 16 & 2685 
     3& poi & 21 & 1.33 & 385 & 24 & 1587 
    4&	velocity & 21 & 1.38 & 229 & 27 & 846
   5 &	xerces & 21 & 1.44 & 588 & 24 & 2411 
   6 &	jedit & 21 & 1.47 & 492 & 28 & 1717 
    7&	camel & 21 & 1.56 & 339 & 21 & 1541 
    8&	synapse & 21 & 1.64 & 256 & 36 & 703 
    9&	camel & 21 & 1.80 & 608 & 19 & 3124 
    10&	jedit & 21 & 1.90 & 272 & 33 & 815 
    11&	jedit & 21 & 1.90 & 306 & 44 & 682 
    12&	ivy & 21 & 1.96 & 111 & 49 & 224 
    13&	log4j & 21 & 1.98 & 205 & 40 & 511 
    14&	ant & 21 & 2.028 & 745 & 32 & 2310 
    15&	lucene & 21 & 2.3 & 195 & 70 & 276 
EOF
}
Tics=$(data | gawk -F\& '    
  NR > 1 { gsub(/[ \t]+/,"",$0); str = str sep  "\""$2"\" "  $1; sep="," }
  END { print str }')


data > /tmp/$$.dat
gnuplot<<EOF
set datafile separator '&'
set nokey
set size 0.5,0.5
set ylabel "intrinsic dimensionality"
set terminal postscript eps  enhanced color
set arrow 1 from 0.1,1.64 to 16,1.64  nohead lt 0
set output "/tmp/ir.eps"
set ytics (0,1,2,3,4)
set yrange [0:2.5]
set xrange [0.1: 16]
set xtics rotate by 90 offset 0,1.5 ( $Tics )
#set xtics rotate by 45  ( $Tics )
plot "/tmp/$$.dat" using 1:4 lines 7 ps 2
EOF

epstopdf /tmp/ir.eps


